When EOS Tokens Disagree: Understanding Length Inflation in On-Policy Distillation

We study length inflation in on-policy distillation (OPD), where student responses can become excessively long and even exhaust the generation budget. We identify \emph{termination-token mismatch} between base students and post-trained teachers as an important source of this behavior. Across Qwen3, Llama, and Gemma, the two models can place their stopping probability on different EOS tokens, even when their declared stopping sets are identical. This mismatch can suppress the student's preferred termination action without reliably transferring the teacher-preferred alternative. We show that aligning the decoding stopping set alone is insufficient, while treating functionally equivalent EOS tokens as a shared semantic stopping action substantially mitigates mismatch-induced length inflation across all three model families. To further understand how termination behavior evolves over training, we study OPD across different K2-Horizon training stages. This stage-wise analysis shows that termination preferences can shift substantially during training, while also revealing a distinct length inflation late in the OPD run that persists beyond termination alignment. Together, these results identify termination mismatch as an important, but not exhaustive, source of OPD length dynamics. We release an implementation incorporating the proposed termination-handling corrections.

==> rollouts/make_traj_appendix.py <==
#!/usr/bin/env python3
"""
Generate the LaTeX appendix showing the three rollouts of Figure 2.

    python make_traj_appendix.py no_fix_tail_trajectories.jsonl \
        > appendix_examples.tex

Writes the excerpts to rollouts/*.txt and emits a .tex that pulls them in with
\\VerbatimInput. Raw model output is therefore never parsed by LaTeX, so
unbalanced $, $$, braces and backslashes in the excerpt cannot break the build.
"""

import json
import os
import re
import sys

# ---------------------------------------------------------------- knobs
HEAD_CHARS = 480      # chars of reasoning shown before the first correct answer
TAIL_CHARS = 420      # chars of the degenerate continuation shown
END_CHARS  = 120      # chars shown at the very end of the rollout
OUTDIR     = "rollouts"

# per-example overrides (the check-mark run needs far less to make the point)
TAIL_CHARS_BY_LABEL = {"token_repetition": 260}
END_CHARS_BY_LABEL  = {"token_repetition": 60}

# Token counts as reported in Figure 2, so the appendix and the figure agree.
HEAD_TOKENS = {
    "answer_repetition":    1094,
    "self_correction_loop":  759,
    "token_repetition":      462,
}

PANEL = {
    "answer_repetition":    "a",
    "self_correction_loop": "b",
    "token_repetition":     "c",
}
CAPTIONS = {
    "answer_repetition":    "Answer repetition",
    "self_correction_loop": "Self-correction loop",
    "token_repetition":     "Token repetition",
}
REPEAT_UNIT = {
    "answer_repetition":    "### Final Answer",
    "self_correction_loop": "Let\u2019s try",
    "token_repetition":     "\u2705",
}
REPEAT_DESC = {
    "answer_repetition":    "the '### Final Answer' block",
    "self_correction_loop": "the 'Let's try' block",
    "token_repetition":     "the check-mark token",
}


def sanitize(s):
    """Replace non-ASCII characters that pdflatex cannot typeset."""
    return (s.replace("\u2705", "[+]")
             .replace("\U0001f6a8", "[!]")
             .replace("\u2019", "'")
             .replace("\u2192", "->")
             .replace("\u00f7", "/"))


def squeeze(s):
    return re.sub(r"\n{3,}", "\n\n", s).strip("\n")


def write(path, text):
    os.makedirs(os.path.dirname(path), exist_ok=True)
    with open(path, "w") as f:
        f.write(text + "\n")


def render(d, idx):
    label = d["label"]
    head = d["response_head_through_first_correct_answer"]
    tail = d["response_tail_after_first_correct_answer"]
    total = d["total_response_tokens"]

    n_head_tok = HEAD_TOKENS.get(label)
    if n_head_tok is None:
        n_head_tok = total - round(total * len(tail) / (len(head) + len(tail)))
    n_tail_tok = total - n_head_tok
    pct = 100.0 * n_tail_tok / total

    n_rep = tail.count(REPEAT_UNIT[label])
    n_tc = TAIL_CHARS_BY_LABEL.get(label, TAIL_CHARS)
    n_ec = END_CHARS_BY_LABEL.get(label, END_CHARS)

    stem = "traj_%d_%s" % (idx, label)
    write("%s/%s_prompt.txt" % (OUTDIR, stem),
          squeeze(sanitize(d["prompt"])))
    write("%s/%s_head.txt" % (OUTDIR, stem),
          "[...]\n" + squeeze(sanitize(head[-HEAD_CHARS:])))
    write("%s/%s_tail.txt" % (OUTDIR, stem),
          squeeze(sanitize(tail[:n_tc]))
          + "\n\n     [ %s above repeats %d times in total ]\n\n" % (REPEAT_DESC[label], n_rep)
          + squeeze(sanitize(tail[-n_ec:]))
          + "\n\n[ truncated at the %d-token budget; no EOS token was emitted ]" % total)

    return rf"""
\subsection{{Example {idx}: {CAPTIONS[label]}}}
\label{{app:traj_{label}}}

\Cref{{fig:demo}}({PANEL[label]}) of the main text summarizes this rollout. It was
produced on {d['dataset'].upper()} (problem {d['example_id']}, seed {d['seed']},
ground truth {d['expected_answer']}) by the checkpoint at step {d['step']} of
vanilla OPD. The student states the correct answer after {n_head_tok} tokens and
then emits {n_tail_tok} further tokens ({pct:.1f}\% of the rollout) without
terminating.

\begin{{rollout}}{{Prompt}}
\VerbatimInput{{{OUTDIR}/{stem}_prompt.txt}}
\end{{rollout}}

\begin{{rollout}}{{Reasoning ({n_head_tok} tokens; final excerpt, ending at the first correct answer)}}
\VerbatimInput{{{OUTDIR}/{stem}_head.txt}}
\end{{rollout}}

\begin{{rollout}}{{Continuation ({n_tail_tok} tokens, none of which terminate the response)}}
\VerbatimInput{{{OUTDIR}/{stem}_tail.txt}}
\end{{rollout}}

"""


PREAMBLE_NOTE = r"""% Generated by make_traj_appendix.py -- do not edit by hand.
% Excerpts are read verbatim from rollouts/*.txt, so raw model output is never
% parsed by LaTeX. Add to the preamble:
%
%   \usepackage{fvextra}
%   \usepackage[most]{tcolorbox}
%
%   \fvset{fontsize=\scriptsize, breaklines=true, breakanywhere=true,
%          breaksymbolleft={}}
%   \newtcolorbox{rollout}[1]{%
%     colback=gray!3, colframe=gray!40, boxrule=0.4pt, arc=1pt,
%     left=4pt, right=4pt, top=3pt, bottom=3pt,
%     title={\footnotesize\bfseries #1}, coltitle=black, colbacktitle=gray!15,
%   }
%
% To keep the existing promptbox look instead, redefine `rollout' however you
% like; only the \VerbatimInput lines matter.
"""

BLURB = r"""
This section gives the three rollouts summarized in \Cref{fig:demo}. Each was
produced by vanilla OPD without any intervention on the EOS token, and each is
one rollout drawn from the corresponding failure mode; no filtering beyond that
was applied. Because every rollout runs to the full generation budget, we show
the reasoning up to the point at which the answer is first stated, the beginning
of the degenerate continuation, and the end of the rollout, and elide the
repeated middle. The number of repetitions in the untruncated rollout is stated
at the elision. Excerpts are reproduced verbatim; the raw rollouts are released
with the code. Two non-ASCII characters appear in the third example, which we
render as \texttt{[+]} and \texttt{[!]}.
"""


def main(path):
    recs = [json.loads(l) for l in open(path)]
    print(PREAMBLE_NOTE)
    print(r"\section{Full Rollouts for the Examples of \Cref{fig:demo}}")
    print(r"\label{app:trajectories}")
    print(BLURB)
    for i, d in enumerate(recs, 1):
        print(render(d, i))


if __name__ == "__main__":
    main(sys.argv[1])

